Free-Riding in Multi-Issue Decisions

Voting in multi-issue domains allows for compromise outcomes that satisfy all voters to some extent, but such fairness considerations open the possibility of a special form of manipulation: free-riding, where voters untruthfully oppose a popular opinion in one issue to receive increased consideration in other issues; we study under which conditions this is possible and show that even weak fairness considerations enable free-riding, and through computational and experimental analysis, we find that while free-riding in multi-issue domains is often possible, it comes at a non-negligible individual risk for voters, making its allure smaller than one could intuitively assume.

==> figures/update.sh <==
#!/bin/bash

# Set these to your actual directories
DIR_FIG="."
DIR_SOURCE="../../experiments/"

# Loop over all files in DIR_FIG
for fig_file in "$DIR_FIG"/*; do
    filename=$(basename "$fig_file")
    
    # Find the first file with the same name in DIR_SOURCE (recursively)
    source_file=$(find "$DIR_SOURCE" -type f -name "$filename" -print -quit)
    
    if [[ -n "$source_file" ]]; then
        # echo "Overwriting $fig_file with $source_file"
        cp "$source_file" "$fig_file"
    else
        echo "No source file found for $filename"
    fi
done


